Compressive Sensing with Cross-Validation and Stop-Sampling for Sparse Polynomial Chaos Expansions

Compressive sensing is a powerful technique for recovering sparse solutions of underdetermined linear systems, which is often encountered in uncertainty quantification analysis of expensive and high-dimensional physical models. We perform numerical investigations employing several compressive sensing solvers that target the unconstrained LASSO formulation, with a focus on linear systems that arise in the construction of polynomial chaos expansions. With core solvers of l1_ls, SpaRSA, CGIST, FPC_AS, and ADMM, we develop techniques to mitigate overfitting through an automated selection of regularization constant based on cross-validation, and a heuristic strategy to guide the stop-sampling decision. Practical recommendations on parameter settings for these techniques are provided and discussed. The overall method is applied to a series of numerical examples of increasing complexity, including large eddy simulations of supersonic turbulent jet-in-crossflow involving a 24-dimensional input. Through empirical phase-transition diagrams and convergence plots, we illustrate sparse recovery performance under structures induced by polynomial chaos, accuracy and computational tradeoffs between polynomial bases of different degrees, and practicability of conducting compressive sensing for a realistic, high-dimensional physical application. Across test cases studied in this paper, we find ADMM to have demonstrated empirical advantages through consistent lower errors and faster computational times.

==> strip_comments.py <==
#!/usr/bin/env python

import ply.lex, argparse, io

#Usage
# python stripcomments.py input.tex > output.tex
# python stripcomments.py input.tex -e encoding > output.tex

def strip_comments(source):
    tokens = (
                'PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
                'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE', 'ESCPCT',
             )
    states = (
                ('linecomment', 'exclusive'), 
                ('commentenv', 'exclusive'), 
                ('verbatim', 'exclusive')
            )
    
    #Deal with escaped backslashes, so we don't think they're escaping %.
    def t_ANY_BACKSLASH(t):
        r"\\\\"
        return t
        
    #One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")
     
    #Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t
    
    #Comment environment, as defined by verbatim package       
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")
    
    #Verbatim environment (different treatment of comments within)   
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t
    
    #Any other character in initial state we leave alone    
    def t_CHAR(t):
        r"."
        return t
        
    def t_NEWLINE(t):
        r"\n"
        return t
    
    #End comment environment    
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        #Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')
    
    #Ignore comments of comment environment    
    def t_commentenv_CHAR(t):
        r"."
        pass
        
    def t_commentenv_NEWLINE(t):
        r"\n"
        pass
    
    #End of verbatim environment    
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t
        
    #Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t
        
    def t_verbatim_NEWLINE(t):
        r"\n"
        return t
    
    #End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        #Newline at the end of a line comment is stripped.
    
    #Ignore anything after a % on a line        
    def t_linecomment_CHAR(t):
        r"."
        pass
        
    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])
    
def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('filename', help = 'the file to strip comments from')
    parser.add_argument('--encoding', '-e', default='utf-8')
    
    args = parser.parse_args()
    
    with io.open(args.filename, encoding=args.encoding) as f:
        source = f.read()
    
    print(strip_comments(source))
    
if __name__ == '__main__':
    main()
